The universal acceleration scale from stellar feedback

It has been established for decades that rotation curves deviate from the Newtonian gravity expectation given baryons alone below a characteristic acceleration scale $g_{\dagger}\sim 10^{-8}\,\rm{cm\,s^{-2}}$, a scale promoted to a new fundamental constant in MOND. In recent years, theoretical and observational studies have shown that the star formation efficiency (SFE) of dense gas scales with surface density, SFE $\sim \Sigma/\Sigma_{\rm crit}$ with $\Sigma_{\rm crit} \sim \langle\dot{p}/m_{\ast}\rangle/(\pi\,G)\sim 1000\,\rm{M_{\odot}\,pc^{-2}}$ (where $\langle \dot{p}/m_{\ast}\rangle$ is the momentum flux output by stellar feedback per unit stellar mass in a young stellar population). We argue that the SFE, more generally, should scale with the local gravitational acceleration, i.e. that SFE $\sim g_{\rm tot}g_\mathrm{crit} \equiv (G\,M_{\rm tot}/R^{2}) / \langle\dot{p}/m_{\ast}\rangle$, where $M_{\rm tot}$ is the total gravitating mass and $g_\mathrm{crit}=\langle\dot{p}/m_{\ast}\rangle = \pi\,G\,\Sigma_{\rm crit} \approx 10^{-8}\,\rm{cm\,s^{-2}} \approx g_{\dagger}$. Hence the observed $g_\dagger$ may correspond to the characteristic acceleration scale above which stellar feedback cannot prevent efficient star formation, and baryons will eventually come to dominate. We further show how this may give rise to the observed acceleration scaling $g_{\rm obs}\sim(g_{\rm baryon}\,g_{\dagger})^{1/2}$ (where $g_{\rm baryon}$ is the acceleration due to baryons alone) and flat rotation curves. The derived characteristic acceleration $g_{\dagger}$ can be expressed in terms of fundamental constants (gravitational constant, proton mass, and Thomson cross section): $g_{\dagger}\sim 0.1\,G\,m_{p}/\sigma_{\rm T}$.

==> Sigma_vs_SFE.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: TkAgg\n",
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab\n",
    "import palettable\n",
    "from matplotlib.ticker import ScalarFormatter, FormatStrFormatter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(400, 1.1, '')"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax2 = ax1.twiny()\n",
    "sigma_plot = np.logspace(1,4,1000)\n",
    "\n",
    "G = 4.301e3\n",
    "sigma_to_g_cgs = 4.38e-11\n",
    "sigma_min = 10\n",
    "sigma_max = 1e4\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "ax1.set_prop_cycle('color', palettable.colorbrewer.qualitative.Dark2_5.mpl_colors)\n",
    "ax1.set_xlabel(r\"$\\Sigma_{\\mathrm{tot}}$ $(\\mathrm{M}_{\\odot}\\,\\rm pc^{-2}$)\")\n",
    "ax1.set_ylabel(\"$M_{*,\\mathrm{young}}/M_\\mathrm{gas,expelled}$\")\n",
    "ax2.set_xlabel(r\"$g_{\\rm tot}/g_\\mathrm{\\dagger}$\")#\\,\\left(\\rm cm\\,s^{-2}\\right)$\")\n",
    "ax1.set_xlim(sigma_min,sigma_max)\n",
    "ax1.set_ylim(1e-2,3)\n",
    "ax2.set_yscale('log')\n",
    "ax2.set_xscale('log')\n",
    "ax2.set_ylabel(\"Baryon Fraction\")\n",
    "ax2.set_ylim(1e-2,3)\n",
    "#ax1.xaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "ax2.xaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "ax1.yaxis.set_major_formatter(FormatStrFormatter('%g'))\n",
    "ax1.set_zorder(ax2.get_zorder()+1)\n",
    "ax1.patch.set_visible(False) # hide the 'canvas' \n",
    "# Plot the RAR\n",
    "g_dagger = 1.3e-8\n",
    "ax2.set_xlim(sigma_min*sigma_to_g_cgs/g_dagger, sigma_max*sigma_to_g_cgs/g_dagger)\n",
    "g_plot = sigma_to_g_cgs * sigma_plot\n",
    "g_obs = g_plot / (1 - np.exp(-np.sqrt(g_plot/g_dagger)))\n",
    "ax1.plot([10,1e4],[1,1],color='darkgrey', ls='solid', zorder=-1000, lw=1)\n",
    "#ax1.arrow(50,1,0,10**0.1-1, shape='right',ls='dotted',head_width=0.1, head_length=0.1, length_includes_head=True)\n",
    "#ax1.arrow(50,1,0,10**(-0.1)-1,shape='full')\n",
    "ax1.annotate(\"\", xy=(400, 1.5), xytext=(400, 0.9),\n",
    "             arrowprops=dict(arrowstyle=\"->\", capstyle=\"butt\",color='darkgrey'))\n",
    "ax1.text(11,1.1,\"Star formation efficient\",fontsize=6,color='#505050')\n",
    "ax1.text(11,0.8,\"Star formation inefficient\",fontsize=6,color='#505050')\n",
    "ax1.annotate(\"\", xy=(400, 1/1.5), xytext=(400, 1.1),\n",
    "             arrowprops=dict(arrowstyle=\"->\", capstyle=\"butt\",color='darkgrey'))\n",
    "#ax2.plot(g_plot/g_dagger, g_plot/g_obs, ls='dashed', color='black')\n",
    "#ax2.text(5e-10/g_dagger,.45,\"$f_{b}$ from RAR\", rotation=22,fontsize=8)\n",
    "#print(1 - np.exp(np.sqrt(g_plot / 1.3e-8)))\n",
    "#ax2.plot()\n",
    "\n",
    "#ax2.set_xticks(np.array([1e-7,1e-8, 1e-9])/g_dagger)\n",
    "#ax2.text(1.3e-8, 1.1, r\"$g_\\dagger$\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot results from Fall+10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fe0ead664a8>]"
      ]
     },
     "execution_count": 113,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#FE_fall = (1 + 5000/sigma_plot)**-1.\n",
    "#x1.plot(sigma_plot, SFE_fall/(1-SFE_fall), label=r\"Fall+10\", color='black',ls='dashed',lw=1)\n",
    "ax1.plot(sigma_plot, sigma_plot/1000, ls='dashed', color='black', label=\"$g_{\\mathrm{tot}}/g_\\mathrm{crit}$ (Eq. 2)\",zorder=-100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot results from Grudic+2018 and Grudic+2019"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2673.80304394  267.38030439  891.26768131  267.38030439  891.26768131\n",
      "   89.12676813 8912.67681315 8912.67681315   89.12676813 8912.67681315\n",
      "   89.12676813  891.26768131 2673.80304394  267.38030439 2673.80304394] [0.50719792 0.10889145 0.31931561 0.09601868 0.30552502 0.04120213\n",
      " 0.64141785 0.63170257 0.03861871 0.65032607 0.05616793 0.31521174\n",
      " 0.48561902 0.10483329 0.50434101]\n"
     ]
    }
   ],
   "source": [
    "data = np.loadtxt(\"/media/mike/10892ca6-0cd8-45a0-9c3f-7bd2238c13f0/mgrudic/MHD3/master_data.txt\")\n",
    "masses = data[:,0] / 0.7\n",
    "R = data[:,1] / 0.7\n",
    "sigma = masses / (np.pi*R**2)\n",
    "sfe = data[:,3]\n",
    "sfe[R==5/0.7] *= (1 + .01*np.random.normal())\n",
    "sfe[R==500/0.7] *= (1 + 0.01*np.random.normal())\n",
    "print(sigma, sfe)\n",
    "#SFE_g18 = (1/0.7 + 2000./sigma_plot)**-1\n",
    "#ax1.plot(sigma_plot, SFE_g18, )\n",
    "ax1.scatter(sigma, sfe/(1-sfe), label=r\"Grudi\\'{c}+18\", edgecolor='black', s=10, lw=0.2)\n",
    "\n",
    "SFE_g19 = 10**np.array([-1.39, -1.37,-1.36,-1.43,-1.45,-1.46,-1.45,-1.47,-1.48])\n",
    "sigma_g19 = [2e5 / (np.pi*30**2),]# * np.ones_like(SFE_g19)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7fe0ead936a0>"
      ]
     },
     "execution_count": 115,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SFE_kim18_data = np.array([0.04,0.05,0.08,0.04,0.1,0.12,0.13,0.13,0.22,0.28,0.2,0.38,0.4,0.51])\n",
    "sigma_kim18_data = [12.7,19.9,35.4,49.7,49.7,70.7,79.6,127.3,157.3,318.3,353.7,509.3,795.8,1278.2]\n",
    "#from scipy.optimize import curve_fit\n",
    "#model = lambda x, *p: np.log((1-0.13)/(1 + (x/p[1])**p[2]))\n",
    "#params, pcov = curve_fit(model, sigma_kim18_data, np.log(SFE_kim18_data), (1,1000.,1.))\n",
    "#x1.plot(sigma_plot, np.exp(model(sigma_plot, *params)), label=\"Kim+18\",zorder=-1)\n",
    "ax1.scatter(sigma_kim18_data, SFE_kim18_data/(1-SFE_kim18_data),label=\"Kim+18\",s=10,lw=0.2, edgecolor='black', marker='s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#SFE_murray = np.array([0.03,0.06,0.24,0.27,0.38])\n",
    "#sigma_murray = [3e6/(np.pi*150**2), 7.5e5/(np.pi*22**2), 3e6/(np.pi*30**2), 1e9/(np.pi*925**2), 4e7/(np.pi*5**2)]\n",
    "#ax1.scatter(sigma_murray, SFE_murray/(1-SFE_murray), edgecolor='black', label=\"Murray+10\",s=10,lw=0.2, marker='p')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(4405.6731651735745, 1.4999999999999998, '')"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SFE_Geen = np.array([0.04, 0.15, 0.55, 0.6])\n",
    "sigma_Geen = [1e4/(np.pi*7.65**2),1e4/(np.pi*3.4**2),1e4/(np.pi*1.9**2),1e4/(np.pi*0.85**2)]\n",
    "ax1.scatter(sigma_Geen, SFE_Geen/(1-SFE_Geen), edgecolor='black', label=\"Geen+17\", lw=0.4, s=10, marker='d')\n",
    "ax1.annotate(\"\", xy=(1e4/(np.pi*0.85**2), 2.2), xytext=(1e4/(np.pi*0.85**2), 0.6/(1-0.6)),\n",
    "             arrowprops=dict(arrowstyle=\"->\", capstyle=\"butt\",color='black',lw=0.4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "ax1.set_prop_cycle('color', palettable.colorbrewer.qualitative.Paired_3.mpl_colors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax1.errorbar(sigma_g19, [np.percentile(SFE_g19/(1-SFE_g19),50),], [(np.max(SFE_g19/(1-SFE_g19))-np.min(SFE_g19/(1-SFE_g19)))/2,], label=r\"Grudi\\'{c}+19\", fmt='', markersize=4,lw=1,capsize=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax1.errorbar([2.5e4 / (np.pi*5**2),], [0.3/(1-.3),], [.1,], label=r\"Gavagnin+17\", fmt='',markersize=4,lw=1,capsize=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax1.errorbar([5.25e5 / (np.pi*64**2),], [0.075/(1-.075),], [.025,], label=r\"Col\\'{i}n+13\", fmt='',markersize=4, lw=1,capsize=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax1.errorbar([50,], [0.025],np.array([[0.011,0.019]]).T,label=\"Kruijssen+19\",fmt='d',markersize=4, lw=1,capsize=4, color='black')\n",
    "#ax1.annotate(\"NGC300\",(54,0.025),(70, 0.013), fontsize=8,arrowprops=dict(facecolor='black',width=0.1,headwidth=4,headlength=4,shrink=0.1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ax2.plot([1,1], [1e-5,10],ls='solid',color='black',lw=1,zorder=-100)\n",
    "ax1.legend(loc=4,labelspacing=0.1, markerscale=1,fontsize=8,frameon=False,borderaxespad=0)\n",
    "#ax2.legend(loc=4,labelspacing=0.2, markerscale=1,fontsize=8)\n",
    "plt.savefig(\"Sigma_vs_SFE_RAR.pdf\", bbox_inches='tight')\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# # Need to convert 8um surface brightness to sigma_{young stars} using calibration of SFR tracers from Calzetti 2007 \n",
    "# def convert_24um_to_SFR(L_24um_in_erg_s):\n",
    "#     return 1.27e-38 * L_24um_in_erg_s\n",
    "\n",
    "# def convert_8um_to_24um(L_8um_in_erg_s):\n",
    "# # Typical conversion factor for low-metallicity galaxies: Calzetti 2007\n",
    "#     return L_8um_in_erg_s / 0.4\n",
    "\n",
    "\n",
    "# def convert_8umbrightness_to_sigma_young(brightness):\n",
    "#     distance_in_cm = 1.54e23\n",
    "#     Myr_in_s = 3.154e13\n",
    "#     luminosity_surface_density_24um = convert_8um_to_24um(brightness) / distance_in_cm**2\n",
    "#     SFR_surface_density = convert_24um_to_SFR(luminosity_surface_density_24um)\n",
    "#     # multiply by ~4Myr ionization-weighted lifetimes of massive stars - assumes 8um originates from ionizing stars (probably not), but OK as a rough OOM conversion\n",
    "#     sigma_young_stars = SFR_surface_density *  4 * Myr_in_s / (2e33 / 3.08e18**2)\n",
    "#     return sigma_young_stars\n",
    "\n",
    "# convert_8umbrightness_to_sigma_young(10**3 * 10**-17 / )\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-15-8989ddcfd005>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-15-8989ddcfd005>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    10**3 * 10**-17 /\u001b[0m\n\u001b[0m                      ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "10**3 * 10**-17 / "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

